Testing predictions of representation cost theory with CNNs

It is widely acknowledged that trained convolutional neural networks (CNNs) have different levels of sensitivity to signals of different frequency. In particular, a number of empirical studies have documented CNNs sensitivity to low-frequency signals. In this work we show with theory and experiments that this observed sensitivity is a consequence of the frequency distribution of natural images, which is known to have most of its power concentrated in low-to-mid frequencies. Our theoretical analysis relies on representations of the layers of a CNN in frequency space, an idea that has previously been used to accelerate computations and study implicit bias of network training algorithms, but to the best of our knowledge has not been applied in the domain of model robustness.

==> simplified_models.py <==
import torch as ch
from torch import nn
from torch.nn.init import kaiming_normal_
import numpy as np
from torchvision import models as tvmods
from composer.models import ComposerResNetCIFAR
from datasets import (CIFAR_MEAN, CIFAR_STD, 
    IMAGENET_MEAN, IMAGENET_STD,
    LWN_MEAN, LWN_STD)
from typing import Callable
from dataclasses import dataclass, field
from vgg_cifar import (
    vgg11 as vgg_cifar11,
    vgg13 as vgg_cifar13,
    vgg16 as vgg_cifar16,
    vgg19 as vgg_cifar19,
    VGG as VGG_cifar
)


class Nrmlz(Callable):
    def __init__(self, mean: list[float], std: list[float],
        div_by_255: bool=False) -> None:
        super().__init__()
        self.mean, self.std = mean, std
        self.div_by_255= div_by_255

    def __call__(self, x: ch.Tensor) -> ch.Tensor:
        m = ch.tensor(self.mean).reshape((3,1,1)).to(x.device)
        s = ch.tensor(self.std).reshape((3,1,1)).to(x.device)
        if self.div_by_255:
            m, s = m/255.0, s/255.0
        return (x-m)/s

@dataclass(eq=False)
class ConvActually(nn.Module):
    in_channels: int = 1
    out_channels: int = 1
    kernel_size: int = 1
    def __post_init__(self):
        super().__init__()
        self.activation: nn.Module = nn.ReLU()
        self.conv = nn.Conv2d(in_channels=self.in_channels, out_channels=self.out_channels, 
            kernel_size=self.kernel_size, padding='same', padding_mode='circular', 
            bias=True)    
    def forward(self, x:ch.Tensor):
        return self.activation(self.conv(x))

@dataclass(eq=False)
class Vectorizer(nn.Module):
    mode: str = 'flatten'
    def __post_init__(self):
        super().__init__()
    def forward(self, x:ch.Tensor):
        if self.mode == 'flatten':
            if len(x.shape) > 3:
                return x.reshape((x.shape[0], -1))
            else:
                return x.reshape((-1,))
        elif self.mode == 'average':
            x = x.reshape(x.shape[:-2] + (-1,))
            return x.mean(dim=-1)
        elif self.mode == 'max':
            x = x.reshape(x.shape[:-2] + (-1,))
            return x.max(dim=-1)[0]
        else:
            raise NotImplementedError(f'mode {self.mode} not implemented')
        
@dataclass(eq=False)
class CNNActually(nn.Module):
    input_resolution: int = 32
    channels: tuple[int] = tuple([2**i for i in range(4, 7)])
    classes: int = 1
    pool_size: int = None
    batch_norm: bool = False
    feature_extractor: str = 'flatten'
    mean: list[float] = field(default_factory=list)
    std: list[float] = field(default_factory=list)
    div_by_255:bool=True
    debug: bool = False

    def __post_init__(self):
        super().__init__()
        self.activation = nn.ReLU()
        self.channels = list(self.channels)
        self.channels = [3] + self.channels
        if self.debug:
            print('channels', self.channels)
        self.nrmlz = Nrmlz(mean=self.mean, std=self.std, div_by_255=self.div_by_255)
        self.convblocks = nn.ModuleList([ 
            ConvActually(in_channels=self.channels[i], out_channels=self.channels[i+1], 
                kernel_size=self.input_resolution,
                pool_size=self.pool_size, batch_norm=self.batch_norm,
                debug = self.debug)
            for i in range(len(self.channels) - 1)
        ])
        self.vec = Vectorizer(mode=self.feature_extractor)
        fxd = self.fx_dim()
        self.lin = nn.Linear(fxd, self.classes, bias=True)
        kaiming_normal_(self.lin.weight, nonlinearity='relu')

    def fx(self, x:ch.Tensor):
        x = self.nrmlz(x=x)
        for i, l in enumerate(self.convblocks):
            if self.debug:
                print(f'layer {i} incoming shape: ', x.shape)
            x = l(x)
            if self.debug:
                print(f'layer {i} outgoing shape: ', x.shape)
        return self.vec(x)
    
    def fx_dim(self):
        x = ch.empty((2, 3, self.input_resolution, self.input_resolution))
        y = self.fx(x)
        return y.shape[-1]
    
    def forward(self, x:ch.Tensor):
        return self.lin(self.fx(x))

def cnn_actually(input_resolution:int = 32, 
    depth:int=4, layer_one_width:int = 64, 
    layer_width_doublings: int = None, exp_width:bool=False,
    classes=10, feature_extractor='flatten', batch_norm:bool=False,
    debug: bool= False, pretrained: bool=False,
    mean: list[float] = CIFAR_MEAN, std: list[float] = CIFAR_STD, div_by_255:bool=True):
    assert not exp_width or layer_width_doublings, f'if exp_width I need layer_width_doublings.'
    channels: list[int] =  None
    if exp_width:
        channels = [layer_one_width*int(x) 
            for x in 2**np.linspace(0, layer_width_doublings, depth)]
    else:
        channels = [layer_one_width for i in range(depth)]
    channels = tuple(channels)
    cnn = CNNActually(input_resolution=input_resolution,
        channels=channels, classes=classes,
        feature_extractor=feature_extractor,
        batch_norm=batch_norm,
        debug=debug,
        mean=mean, std=std, div_by_255=div_by_255)
    cnn.to(memory_format=ch.channels_last)
    return cnn

